Non-parametric estimation of conditional densities: A new method

Let $\textbf{X} = (X_1,\ldots, X_p)$ be a stochastic vector having joint density function $f_{\textbf{X}}(x)$ with partitions $\textbf{X}_1 = (X_1,\ldots, X_k)$ and $\textbf{X}_2 = (X_{k+1},\ldots, X_p)$. A new method for estimating the conditional density function of $\textbf{X}_1$ given $\textbf{X}_2$ is presented. It is based on locally Gaussian approximations, but simplified in order to tackle the curse of dimensionality in multivariate applications, where both response and explanatory variables can be vectors. We compare our method to some available competitors, and the error of approximation is shown to be small in a series of examples using real and simulated data, and the estimator is shown to be particularly robust against noise caused by independent variables. We also present examples of practical applications of our conditional density estimator in the analysis of time series. Typical values for $k$ in our examples are 1 and 2, and we include simulation experiments with values of $p$ up to 6. Large sample theory is established under a strong mixing condition.

==> code/distributions/expjoe.R <==
cop <- joeCopula(iTau(joeCopula(), 0.6), dim = d)

dist = mvdc(cop,
            margins = 'exp',
            paramMargins = list(list(rate = 1)),
            marginsIdentical = TRUE)

true.density = function(x) dMvdc(x, dist)

sample.density = function(n) rMvdc(n, dist)

grid.min <- .01
grid.max <- 15
grid <- seq(from = grid.min,
            to = grid.max,
            length.out = grid.size)
   
# Evaluate marginal density
delta.x <- .001
integration.interval <- c(0, 20)
int.x <- seq(from = integration.interval[1],
             to   = integration.interval[2],
             by = delta.x)
int.matrix <- cbind(int.x,
                    matrix(condition, ncol = d-1, nrow = length(int.x)))
marg <- delta.x*sum(true.density(int.matrix))

true.conditional.density <- function(x) {
    true.density(cbind(x, matrix(condition, ncol = d-1, nrow = length(x))))/marg
}




==> code/distributions/lnormttindep.R <==
# lnorm, Frank copula, mvt(5) independent

df = 5

cop = tCopula(.5, dim = 2, df = 10)

dist = mvdc(cop,
            margins = 'lnorm',
            paramMargins = list(list(meanlog = 0, sdlog = 1)),
            marginsIdentical = TRUE)

if(d == 2) {
    true.density = function(x) dMvdc(x, dist)
    sample.density = function(n) rMvdc(n, dist)
} else if(d == 3){
    true.density = function(x) dMvdc(x[,1:2], dist)*dt(x[,3], df = df)
    sample.density = function(n) cbind(rMvdc(n, dist), rt(n, df = df))
} else {
    sigma = matrix(.5, ncol = d-2, nrow = d-2); diag(sigma) = 1
    true.density = function(x) dMvdc(x[,1:2], dist)*dmvt(x[,3:d], sigma = sigma, df = df)
    sample.density = function(n) cbind(rMvdc(n, dist), rmvt(n, sigma = sigma, df = df))
}

grid.min <- 0
grid.max <- 12
grid <- seq(from = grid.min,
            to = grid.max,
            length.out = grid.size)

# Evaluate marginal density
delta.x <- .01
integration.interval <- c(0, 15)
int.x <- seq(from = integration.interval[1],
             to   = integration.interval[2],
             by = delta.x)
int.matrix <- cbind(int.x,
                    matrix(condition, ncol = d-1, nrow = length(int.x)))
marg <- delta.x*sum(true.density(int.matrix))

true.conditional.density <- function(x) {
    true.density(cbind(x, matrix(condition, ncol = d-1, nrow = length(x))))/marg
}



==> code/distributions/t4.R <==
## Create data from a d-dimensional distribution with t(5)-marginals 
true.density = function(x) dmvt(x, sigma = diag(d), df = 4, log = FALSE)

sample.density = function(n) rmvt(n, sigma = diag(d), df = 4)
          
grid.min <- -15
grid.max <- 15
grid <- seq(from = grid.min,
            to = grid.max,
            length.out = grid.size)

# Evaluate marginal density
delta.x <- .001
integration.interval <- c(-20, 20)
int.x <- seq(from = integration.interval[1],
             to   = integration.interval[2],
             by = delta.x)
int.matrix <- cbind(int.x,
                    matrix(condition, ncol = d-1, nrow = length(int.x)))
marg <- delta.x*sum(true.density(int.matrix))

true.conditional.density <- function(x) {
    true.density(cbind(x, matrix(condition, ncol = d-1, nrow = length(x))))/marg
}





==> code/source/HLocal.R <==
#' Calculate the global cross-validated bandwidths for the LGDE.
#' @param data The data matrix, one row per observation.
#' @return A matrix. The first two columns contain each variable pair,
#' the last two columns contain the two bandwidths for the pair
#' in question. Suitable for multiLocal-function.
#' @examples
#' data <- cbind(rnorm(100), rnorm(100))
#' HLocal(data)

HLocal <- function(data) {

    n <- dim(data)[1]                    # Number of observations
    d <- dim(data)[2]                    # Dimension of the problem

    # Initialize the matrix
    joint.bandwidths <- cbind(t(combn(c(1:d), 2)), 0*t(combn(c(1:d), 2)))
    colnames(joint.bandwidths) <- c('x1', 'x2', 'h1', 'h2')

    # Calculate the bandwisth for each pair of variables
    for(i in 1:dim(joint.bandwidths)[1]) {
        biv.data <- cbind(data[,joint.bandwidths[i,'x1']], data[,joint.bandwidths[i,'x2']])
        # CV function to optimize
        CV.bivariate <- function(h) {
            obj <- function(j) {
            log(biLocal(data = biv.data[-j,],
                        grid = t(as.matrix(biv.data[j,])),
                        h = h)$f.est)
            }
            -mean(do.call(rbind, lapply(X = as.list(1:n), FUN = obj)), na.rm = TRUE)
        }
        joint.bandwidths[i, 3:4] <- optim(c(1, 1),
                                         CV.bivariate)$par
      }
      return(joint.bandwidths)
}


==> code/source/biLocal.R <==
#' Estimate the local correlation between two variables when the marginals are standard normal.
#' @param data The data matrix, one row per observation. The marginals are assumed to be standard normal.
#' They can be transformed using the transLocal-function.
#' @param grid The grid where the local correlation will be estimated.
#' @param h The vector of bandwidths. Length must be 2.
#' @return A list with 4 elements: $data is the data, $grid is the grid, $par.est is a vector of the
#' estimated local correlations, and $f.est are the local likelihood density estimates there.
#' @examples
#' data <- cbind(rt(100, df = 10), rt(100, df = 10))
#' grid <- matrix(c(-1, -1, 0, 0, 1, 1), ncol = 2, byrow = TRUE)
#' trans <- transLocal(data = data, grid = grid)
#'
#' estimates <- biLocal(data = trans$transformed.data,
#'                      grid = trans$transformed.grid,
#'                      h = c(1, 1))

biLocal = function(data, 
                   grid,
                   h) {
    # Tests
    if(length(h) != 2) stop("The bandwidth must have length 2")
    if(dim(data)[2] != 2) stop("The data must have dimension 2")
    if(dim(grid)[2] != 2) stop("The grid must have dimension 2")
    
    # The data
    x <- data[,1]
    y <- data[,2]

    # The bandwidths
    h1 <- h[1]
    h2 <- h[2]
    
    maximize.likelihood = function(grid.point) {
      
        x0 <- grid.point[1]
        y0 <- grid.point[2]
            
        # We need weights and some empirical moments in this grid point
        W <- dnorm(x, mean = x0, sd = h1)*dnorm(y, mean = y0, sd = h2)

        m1 <- mean(W)
        m2 <- mean(W*x^2)
        m3 <- mean(W*y^2)
        m4 <- mean(W*x*y)
            
        # The likelihood function
        lik <- function(rho) {
            - log(2*pi*sqrt(1-rho^2))*m1 - m2/(2*(1-rho^2)) - m3/(2*(1-rho^2)) + rho*m4/(1-rho^2) -
            1/2*exp(-1/2*(y0^2*h1^2+x0^2+x0^2*h2^2-2*x0*rho*y0+y0^2)/(-rho^2+h2^2+1+h1^2+h1^2*h2^2))/
            (pi*(-rho^2+h2^2+1+h1^2+h1^2*h2^2)^(1/2))
        }
            
        # Return the maximum of the likelihood and the density estimate
        opt <- try(optimise(lik,
                            lower = -1,
                            upper=1,
                            maximum = TRUE,
                            tol = .Machine$double.eps^0.25/10^4),
                   silent=TRUE) 
        if(class(opt)!="try-error") {
            return(c(opt$maximum,
                     mvtnorm::dmvnorm(c(x0, y0), mean = c(0,0),
                                      sigma = matrix(c(1, opt$maximum, opt$maximum, 1), 2))))
        } else {
            return(c(NA, NA))
        }
      
    }

    ## Send the grid points to 'maximize.likelihood'
    est <- cbind(do.call(rbind, lapply(X = split(grid, row(grid)), FUN = maximize.likelihood)))
    par.est <- matrix(est[,1])
    colnames(par.est) = c('rho')
     
    return(list(data = data,
                grid = grid,
                par.est = par.est,
                f.est = est[,2]))
}    
                            


==> code/source/condLocal.R <==

condLocal <- function(data,
                      cond,
                      bandwidths = NULL,
                      gsize = 15,
                      grid = apply(as.matrix(data[, 1:(dim(data)[2] - length(cond))]),
                                   2, function(x) seq(quantile(x,.001),quantile(x,.999),
                                                      length.out = gsize))) {

    # Check if the dimensions of the grid, data and conditioning vector match
    if(dim(data)[2] != (dim(grid)[2] + length(cond))) {
        stop('The data matrix, grid matrix and conditioning vector do not match.')
    }

    # Sample size and number of variables
    n <- dim(data)[1]
    d <- dim(data)[2]

    # The grid where we must estimate the joint density. On the x-scale
    x.grid <- cbind(grid, matrix(rep(cond, dim(grid)[1]), ncol = length(cond), byrow = TRUE))

    # Transform the data and grid to standard normality
    transformed <- transLocal(data = data,
                              grid = x.grid,
                              return.normalizing.constants = TRUE)
    transformed.data <- transformed$transformed.data
    z.grid <- transformed$transformed.grid
    normalizing.constants <- transformed$normalizing.constants

    # Calculate the bandwidths if they have not been provided by the user
    if(!is.null(bandwidths)) {
        h <- bandwidths
    } else {
        h <- HLocal(transformed.data)
    }
            
    pairs <- h[,1:2]
    if(length(pairs) == 2) {pairs <- t(as.matrix(pairs))} 
    if(length(pairs) == 2) {n.pairs <- 1} else {n.pairs <- dim(pairs)[1]}

    # Function to calculate local correlation
    joint.densities = function(pair.number) {
        x <- transformed.data[,pairs[pair.number,]]
        bw <- h[pair.number, c('h1', 'h2')]; 

        rho <- biLocal(data = x,
                       grid = z.grid[,h[pair.number,1:2]],
                       h = bw)$par.est                                     
    }

    # Estmate the local correlations
    joints <- lapply(X = as.list(1:n.pairs), FUN = joint.densities)

    # Collect the grid and the local correlations        
    if(length(grid[,1]) == 1) {
        parameter.matrix <- t(c(do.call(cbind, z.grid[,1:(d-length(cond))]),
                                do.call(cbind, joints))) 
    } else {
        parameter.matrix <- cbind(z.grid[,1:(d-length(cond))], do.call(cbind, joints))
    }

    # The first elements are the z-grid point, the rest are the local correlations there 
    parameter.matrix <- split(parameter.matrix, row(parameter.matrix))
            
    
    # Calculate the *conditional* density estimates
    f.estimate = function(parameters) {
         x <- parameters[1:(d-length(cond))]
         rho.vec <- parameters[(d-length(cond)+1):length(parameters)]
         sigma <- diag(d)
         for(j in 1:n.pairs) {
              var1 <- pairs[j,1]
              var2 <- pairs[j,2]
              rho <- rho.vec[j]
              sigma[var1, var2] <- rho
              sigma[var2, var1] <- sigma[var1, var2]
         }
         # Partition sigma
         S11 <- as.matrix(sigma[1:(d - length(cond)), 1:(d-length(cond))])
         S22 <- as.matrix(sigma[(d - length(cond) +1):d, (d-length(cond) + 1):d])
         S12 <- as.matrix(sigma[1:(d - length(cond)),  (d-length(cond) + 1):d])
         dim(S12) <- c(d - length(cond), length(cond))
         S21 <- as.matrix(sigma[(d-length(cond) + 1):d, 1:(d - length(cond))])
         dim(S21) <- rev(dim(S12))
         c.mean = S12%*%solve(S22)%*%as.matrix(z.grid[1,(d-length(cond)+1):d])
         c.sig = S11 - S12%*%solve(S22)%*%S21
         list( c.mean, c.sig, 
             mvtnorm::dmvnorm(as.numeric(x),
                              mean = c.mean,
                              sigma = c.sig)
             )
     }

    f.est.cond <- do.call(rbind,
                     lapply(lapply(X = parameter.matrix, FUN = f.estimate), "[[", 3))*
                         apply(as.matrix(normalizing.constants[,1:(d-length(cond))]), 1, prod)

    ret <- list(loc.cor = joints,
                pairs = pairs,
                x.grid = x.grid,
                z.grid = z.grid,
                c.mean = lapply(lapply(X = parameter.matrix, FUN = f.estimate), "[[", 1),
                c.sig = lapply(lapply(X = parameter.matrix, FUN = f.estimate), "[[", 2),
                f.est.cond = f.est.cond)
    return(ret)
}    




==> code/source/transLocal.R <==

#' Transform the marginals of a multivariate data set to standard normality based
#' on the logspline density estimator.
#' @param data The data matrix, one row per observation.
#' @param grid The grid if it should be transformed as well.
#' @param return.normalizing.constants TRUE if the normalizing constants to be
#' used in the LGDE should be returned as well.
#' @return A list containing the transformed data ($transformed.data), the transformed
#' grid if provided ($transformed.grid), and the normalizing constants if chosen
#' ($normalizing.constants).
#' @examples
#' data <- cbind(rt(100, df = 10), rt(100, df = 10))
#' grid <- matrix(c(-1, -1, 0, 0, 1, 1), ncol = 2, byrow = TRUE)
#' 
#' transLocal(data, grid, return.normalizing.constants = TRUE)

transLocal <- function(data,
                       grid = NULL,
                       return.normalizing.constants = FALSE) {

    # The sample size and the dimension
    n <- dim(data)[1]
    d <- dim(data)[2]
                       
    # Estimate the marginals using the logspline
    estimate.marginal <- function(i) logspline::logspline(data[,i])
    marginal.estimates <- lapply(X = as.list(1:d), FUN = estimate.marginal)

    # Transform each observation vector
    transform.data <- function(i) qnorm(logspline::plogspline(data[,i],
                                                              marginal.estimates[[i]]))
    transformed.data <- matrix(unlist(lapply(X = as.list(1:d),
                                             FUN = transform.data)), ncol = d)

    # The list to be returned
    ret = list(transformed.data = transformed.data)
    
    # Transform the grid points
    if(!is.null(grid)) {
        transform.grid <- function(i)
            qnorm(logspline::plogspline(grid[,i], marginal.estimates[[i]]))
        transformed.grid <- matrix(unlist(lapply(X = as.list(1:d),
                                                 FUN = transform.grid)), ncol = d)
        ret$transformed.grid <- transformed.grid
    }

    # Calculate the normalizing constants
    if(return.normalizing.constants) {
        calculate.normalizing.constants <- function(i) {
            logspline::dlogspline(grid[,i], marginal.estimates[[i]])/
                dnorm(qnorm(logspline::plogspline(grid[,i], marginal.estimates[[i]])))
        }
        normalizing.constants <- matrix(unlist(lapply(X = as.list(1:d),
                                                      FUN = calculate.normalizing.constants)),
                                        ncol = d)
        ret$normalizing.constants <- normalizing.constants
    }         

    return(ret)
}

